PhyAug: Physics-Directed Data Augmentation for Deep Sensing Model Transfer in Cyber-Physical Systems

Run-time domain shifts from training-phase domains are common in sensing systems designed with deep learning. The shifts can be caused by sensor characteristic variations and/or discrepancies between the design-phase model and the actual model of the sensed physical process. To address these issues, existing transfer learning techniques require substantial target-domain data and thus incur high post-deployment overhead. This paper proposes to exploit the first principle governing the domain shift to reduce the demand on target-domain data. Specifically, our proposed approach called PhyAug uses the first principle fitted with few labeled or unlabeled source/target-domain data pairs to transform the existing source-domain training data into augmented data for updating the deep neural networks. In two case studies of keyword spotting and DeepSpeech2-based automatic speech recognition, with 5-second unlabeled data collected from the target microphones, PhyAug recovers the recognition accuracy losses due to microphone characteristic variations by 37% to 72%. In a case study of seismic source localization with TDoA fngerprints, by exploiting the frst principle of signal propagation in uneven media, PhyAug only requires 3% to 8% of labeled TDoA measurements required by the vanilla fingerprinting approach in achieving the same localization accuracy.

==> eps/cyclegan-plot/plot_combined.py <==
import os
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rc(
'text.latex', preamble=[r'\usepackage{libertine}',r'\usepackage[libertine]{newtxmath}',r'\usepackage{sfmath}',r'\usepackage[T1]{fontenc}'])
matplotlib.rc('text', usetex=True)
plt.figsize = (4,2)
plt.rc('font', family='serif', size=18)
# windows methods
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['text.usetex'] = True
# matplotlib.rcParams['figure.figsize'] = [0.7,0.35]
# plt.rcParams["font.size"] = 18 # .update({"font.size":20})
# matplotlib.rcParams["font.family"] = "serif"
# matplotlib.rcParams["font.serif"] = ["Times New Roman"]


root_dir = 'original2USBplug'
realA = np.load(os.path.join(root_dir,'1902_real_A.npy')).T
fakeA = np.load(os.path.join(root_dir,'1902_fake_A.npy')).T
realB = np.load(os.path.join(root_dir,'1902_real_B.npy')).T
fig, axs = plt.subplots(1,3, figsize=(8,3))
# x = [0,20,40,60,80,100]
# xtick = [0,0.2,0.4,0.6,0.8,1]
x = [0,50,100]
xtick = [0,0.5,1]
y = [0,10,20,30,40]
ytick = [0,1,2,3,4]
axs[0].pcolormesh(realA,cmap='Spectral')
axs[0].set_title('Original')
axs[0].set_xticks(x)
axs[0].set_xticklabels(xtick)
axs[0].set_xlabel('Time (s)')
axs[0].set_yticks(y)
axs[0].set_yticklabels(ytick)
axs[0].set_ylabel('Frequency (kHz)')
axs[1].pcolormesh(fakeA,cmap='Spectral')
axs[1].set_title('M5 to Original')
axs[1].set_xticks(x)
axs[1].set_xticklabels(xtick)
axs[1].set_xlabel('Time (s)')
axs[1].set_yticks(y)
axs[1].set_yticklabels(ytick)
axs[2].pcolormesh(realB,cmap='Spectral')
axs[2].set_title('M5')
axs[2].set_xticks(x)
axs[2].set_xticklabels(xtick)
axs[2].set_xlabel('Time (s)')
axs[2].set_yticks(y)
axs[2].set_yticklabels(ytick)
plt.tight_layout()
#　plt.rcParams.update({"font.size":16})
# plt.show()
fig.savefig("../cyclegan_result_m5ori_v2.eps")

root_dir = 'ATR2USBplug'
realA = np.load(os.path.join(root_dir,'1902_real_A.npy')).T
fakeA = np.load(os.path.join(root_dir,'1902_fake_A.npy')).T
realB = np.load(os.path.join(root_dir,'1902_real_B.npy')).T
fig, axs = plt.subplots(1,3, figsize=(8,3))
# x = [0,20,40,60,80,100]
# xtick = [0,0.2,0.4,0.6,0.8,1]
x = [0,50,100]
xtick = [0,0.5,1]
y = [0,10,20,30,40]
ytick = [0,1,2,3,4]
axs[0].pcolormesh(realA,cmap='Spectral')
axs[0].set_title('Original')
axs[0].set_xticks(x)
axs[0].set_xticklabels(xtick)
axs[0].set_xlabel('Time (s)')
axs[0].set_yticks(y)
axs[0].set_yticklabels(ytick)
axs[0].set_ylabel('Frequency (kHz)')
axs[1].pcolormesh(fakeA,cmap='Spectral')
axs[1].set_title('M5 to Original')
axs[1].set_xticks(x)
axs[1].set_xticklabels(xtick)
axs[1].set_xlabel('Time (s)')
axs[1].set_yticks(y)
axs[1].set_yticklabels(ytick)
axs[2].pcolormesh(realB,cmap='Spectral')
axs[2].set_title('M5')
axs[2].set_xticks(x)
axs[2].set_xticklabels(xtick)
axs[2].set_xlabel('Time (s)')
axs[2].set_yticks(y)
axs[2].set_yticklabels(ytick)
plt.tight_layout()
#　plt.rcParams.update({"font.size":16})
# plt.show()
fig.savefig("../cyclegan_result_m5m1_v2.eps")



==> eps/cyclegan-plot/plot_m1m5.py <==
import os
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.font_manager
matplotlib.rcParams["text.usetex"] = True
matplotlib.rc('text.latex', preamble=r'\usepackage{mathptmx}')
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
# plt.rcParams["font.family"] = "times"
matplotlib.rcParams["font.size"] = 20 # .update({"font.size":20})
matplotlib.rcParams['figure.figsize'] = [0.4,0.2]
# matplotlib.rc('font', **{'family':'serif','serif':'Computer Modern'})
# plt.rcParams["font.family"] = "serif"
# plt.rcParams["font.serif"] = ["Times New Roman"]
root_dir = 'ATR2USBplug'
realA = np.load(os.path.join(root_dir,'1902_real_A.npy')).T
fakeA = np.load(os.path.join(root_dir,'1902_fake_A.npy')).T
realB = np.load(os.path.join(root_dir,'1902_real_B.npy')).T
fig, axs = plt.subplots(1,3,figsize=(8,3))
x = [0,20,40,60,80,100]
xtick = [0,0.2,0.4,0.6,0.8,1]
y = [0,10,20,30,40]
ytick = [0,1,2,3,4]
axs[0].pcolormesh(realA,cmap='Spectral')
axs[0].set_title('M1')
axs[0].set_xticks(x)
axs[0].set_xticklabels(xtick)
axs[0].set_xlabel('Time (s)')
axs[0].set_yticks(y)
axs[0].set_yticklabels(ytick)
axs[0].set_ylabel('Frequency (kHz)')
axs[1].pcolormesh(fakeA,cmap='Spectral')
axs[1].set_title('M5 to M1')
axs[1].set_xticks(x)
axs[1].set_xticklabels(xtick)
axs[1].set_xlabel('Time (s)')
axs[1].set_yticks(y)
axs[1].set_yticklabels(ytick)
axs[2].pcolormesh(realB,cmap='Spectral')
axs[2].set_title('M5')
axs[2].set_xticks(x)
axs[2].set_xticklabels(xtick)
axs[2].set_xlabel('Time (s)')
axs[2].set_yticks(y)
axs[2].set_yticklabels(ytick)
plt.tight_layout()
# plt.show()
fig.savefig("../cyclegan_result_m5m1_v1.eps")
# fig.savefig("cyclegan_result_m5m1_v1.jpg",format="jpg")

==> eps/cyclegan-plot/plot_ori2m5.py <==
import os
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['text.usetex'] = True

# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['figure.figsize'] = [0.7,0.35]
# plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams["font.size"] = 18 # .update({"font.size":20})

# rcParams["font.family"] = "serif"
# rcParams["font.serif"] = ["Times New Roman"]
root_dir = 'original2USBplug'
realA = np.load(os.path.join(root_dir,'1902_real_A.npy')).T
fakeA = np.load(os.path.join(root_dir,'1902_fake_A.npy')).T
realB = np.load(os.path.join(root_dir,'1902_real_B.npy')).T
fig, axs = plt.subplots(1,3, figsize=(8,3))
x = [0,20,40,60,80,100]
xtick = [0,0.2,0.4,0.6,0.8,1]
y = [0,10,20,30,40]
ytick = [0,1,2,3,4]
axs[0].pcolormesh(realA,cmap='Spectral')
axs[0].set_title('Original')
axs[0].set_xticks(x)
axs[0].set_xticklabels(xtick)
axs[0].set_xlabel('Time (s)')
axs[0].set_yticks(y)
axs[0].set_yticklabels(ytick)
axs[0].set_ylabel('Frequency (kHz)')
axs[1].pcolormesh(fakeA,cmap='Spectral')
axs[1].set_title('M5 to Original')
axs[1].set_xticks(x)
axs[1].set_xticklabels(xtick)
axs[1].set_xlabel('Time (s)')
axs[1].set_yticks(y)
axs[1].set_yticklabels(ytick)
axs[2].pcolormesh(realB,cmap='Spectral')
axs[2].set_title('M5')
axs[2].set_xticks(x)
axs[2].set_xticklabels(xtick)
axs[2].set_xlabel('Time (s)')
axs[2].set_yticks(y)
axs[2].set_yticklabels(ytick)
plt.tight_layout()
#　plt.rcParams.update({"font.size":16})
# plt.show()
fig.savefig("cyclegan_result_m5ori_v1.eps")
# import matplotlib
# print(matplotlib.matplotlib_fname())
# fig.savefig("cyclegan_result_m5ori_v1.jpg",format="jpg")
# fig.savefig("cyclegan_result_m5ori_v1.pdf",format="pdf")
# fig.savefig("cyclegan_result_m5ori_v1.svg",format="svg")

==> eps/cyclegan-plot/plot_ori2m5_windows.py <==
import os
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['text.usetex'] = True

# matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams['figure.figsize'] = [0.7,0.35]
plt.rcParams["font.size"] = 20 # .update({"font.size":20})

matplotlib.rcParams["font.family"] = "serif"
matplotlib.rcParams["font.serif"] = ["Times New Roman"]
root_dir = 'original2USBplug'
realA = np.load(os.path.join(root_dir,'1902_real_A.npy')).T
fakeA = np.load(os.path.join(root_dir,'1902_fake_A.npy')).T
realB = np.load(os.path.join(root_dir,'1902_real_B.npy')).T
fig, axs = plt.subplots(1,3, figsize=(8,3))
# x = [0,20,40,60,80,100]
# xtick = [0,0.2,0.4,0.6,0.8,1]
x = [0,50,100]
xtick = [0,0.5,1]
y = [0,10,20,30,40]
ytick = [0,1,2,3,4]
axs[0].pcolormesh(realA,cmap='Spectral')
axs[0].set_title('Original')
axs[0].set_xticks(x)
axs[0].set_xticklabels(xtick)
axs[0].set_xlabel('Time (s)')
axs[0].set_yticks(y)
axs[0].set_yticklabels(ytick)
axs[0].set_ylabel('Frequency (kHz)')
axs[1].pcolormesh(fakeA,cmap='Spectral')
axs[1].set_title('M5 to Original')
axs[1].set_xticks(x)
axs[1].set_xticklabels(xtick)
axs[1].set_xlabel('Time (s)')
axs[1].set_yticks(y)
axs[1].set_yticklabels(ytick)
axs[2].pcolormesh(realB,cmap='Spectral')
axs[2].set_title('M5')
axs[2].set_xticks(x)
axs[2].set_xticklabels(xtick)
axs[2].set_xlabel('Time (s)')
axs[2].set_yticks(y)
axs[2].set_yticklabels(ytick)
plt.tight_layout()
#　plt.rcParams.update({"font.size":16})
# plt.show()
fig.savefig("../cyclegan_result_m5ori_v2.eps")
# import matplotlib
# print(matplotlib.matplotlib_fname())
# fig.savefig("cyclegan_result_m5ori_v1.jpg",format="jpg")
# fig.savefig("cyclegan_result_m5ori_v1.pdf",format="pdf")
# fig.savefig("cyclegan_result_m5ori_v1.svg",format="svg")

==> execute.sh <==
/home/wenjie/Dropbox/NTU/PhyModnAI/Physics/plot
gnuplot deepspeech-eval-environment_v1

                                                                                               │.gp



==> find_type_3.sh <==
#!/bin/sh
for i in `seq 1 1 \`pdfinfo $1|grep 'Pages'|cut -d: -f2|sed -e 's/ //g'\``
do
 echo Page $i;
 pdffonts -f $i -l $i $1|grep 'Type 3';
done
